Exact holographic RG flows and the $A_{1}\times A_{1}$ Toda chain

We construct analytic solutions of Einstein gravity coupled to a dilaton field with a potential given by a sum of two exponentials, by rewriting the equations of motion in terms of an integrable Toda chain. These solutions can be interpreted as domain walls interpolating between different asymptotics, and as such they can have interesting applications in holography. In some cases, we can construct a solution which interpolates between an AdS fixed point in the UV limit and a hyperscaling violating boundary in the IR region. We also find analytic black brane solutions at finite temperature. We discuss the properties of the solutions and the interpretation in terms of RG flow.

==> 3branch/bbineq.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29123,        879]
NotebookOptionsPosition[     27834,        829]
NotebookOutlinePosition[     28195,        845]
CellTagsIndexPosition[     28152,        842]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0", "<", "k", "<", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"alpha1", "<", "0"}], ",", 
     RowBox[{"E2", ">", "0"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", "*", 
            RowBox[{"(", 
             RowBox[{"k", "^", "2"}], ")"}], "*", "m2"}], "-", 
           RowBox[{"16", "*", "m1"}]}], ")"}]}], "-", 
        RowBox[{"4", "alpha1", "*", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"9", 
            RowBox[{"(", 
             RowBox[{"k", "^", "2"}], ")"}]}]}], ")"}]}]}], "/.", 
       RowBox[{"m2", "\[Rule]", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"3", "*", "E2"}], "2"], "*", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["16", 
               RowBox[{"9", "*", "k"}]], ")"}], "2"], "-", 
            FractionBox["16", "9"]}], ")"}]}], "]"}]}]}], "/.", 
      RowBox[{"m1", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "*", "E1"}], "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["k", "2"], "-", 
           FractionBox["16", "9"]}], ")"}]}], "]"}]}]}], "/.", 
     RowBox[{"E1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "E2"}], "-", 
       FractionBox[
        RowBox[{"2", "*", 
         SuperscriptBox["alpha1", "2"]}], "3"]}]}]}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733570602188581*^9, 3.733570755565155*^9}, {
  3.733570789497061*^9, 3.733570884784772*^9}, {3.733571630944042*^9, 
  3.733571705328874*^9}, {3.733572203560701*^9, 3.733572211493371*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"6", " ", 
   SqrtBox["6"], " ", "k", " ", 
   SqrtBox[
    RowBox[{"E2", " ", 
     RowBox[{"(", 
      RowBox[{"16", "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "-", 
  RowBox[{"8", " ", 
   SqrtBox["2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["alpha1", "2"]}], "+", 
       RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"16", "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
  RowBox[{"4", " ", "alpha1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "16"}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["k", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.733570750336606*^9, 3.73357075697407*^9}, {
   3.733570824603097*^9, 3.7335708884863443`*^9}, 3.733571656157652*^9, {
   3.733571686593804*^9, 3.733571706524744*^9}, 3.7335722257633457`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"6", " ", 
       SqrtBox["6"], " ", "k", " ", 
       SqrtBox[
        RowBox[{"E2", " ", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "-", 
      RowBox[{"8", " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["alpha1", "2"]}], "+", 
           RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
      RowBox[{"4", " ", "alpha1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["k", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"E2", ",", "0.1", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0.01", ",", "1.3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"alpha1", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "0.01"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733572317968966*^9, 3.7335723257099743`*^9}, {
  3.733572386174222*^9, 3.7335725573390207`*^9}, {3.7335726408096848`*^9, 
  3.733572660803999*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`alpha1$$ = -1.3519999999999999`, \
$CellContext`k$$ = 0.756, Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`k$$], 0.01, 1.3}, {
      Hold[$CellContext`alpha1$$], -2, -0.01}}, Typeset`size$$ = {
    360., {109., 114.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`k$6653$$ = 
    0, $CellContext`alpha1$6654$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`alpha1$$ = -2, $CellContext`k$$ = 0.01}, 
      "ControllerVariables" :> {
        Hold[$CellContext`k$$, $CellContext`k$6653$$, 0], 
        Hold[$CellContext`alpha1$$, $CellContext`alpha1$6654$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[((6 6^Rational[1, 2]) $CellContext`k$$) ($CellContext`E2 (16 - 
            9 $CellContext`k$$^2))^Rational[1, 2] - (8 
         2^Rational[1, 2]) ((2 $CellContext`alpha1$$^2 + 3 $CellContext`E2) (
           16 - 9 $CellContext`k$$^2))^
         Rational[1, 2] + (4 $CellContext`alpha1$$) (-16 + 
          9 $CellContext`k$$^2), {$CellContext`E2, 0.1, 4}], 
      "Specifications" :> {{$CellContext`k$$, 0.01, 
         1.3}, {$CellContext`alpha1$$, -2, -0.01}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{405., {167., 172.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.733572517914378*^9, 3.7335725634985313`*^9, {3.733572650576253*^9, 
   3.73357266147549*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"6", " ", 
      SqrtBox["6"], " ", "k", " ", 
      SqrtBox[
       RowBox[{"E2", " ", 
        RowBox[{"(", 
         RowBox[{"16", "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "-", 
     RowBox[{"8", " ", 
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["alpha1", "2"]}], "+", 
          RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16", "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
     RowBox[{"4", " ", "alpha1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["k", "2"]}]}], ")"}]}]}], "\[Equal]", "0"}], ",", " ", 
   RowBox[{"E2", "="}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7349475631062927`*^9, 3.734947593497506*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0", "<", "k", "<", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"alpha1", "<", "0"}], ",", 
     RowBox[{"E2", ">", "0"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", "*", 
               RowBox[{"(", 
                RowBox[{"k", "^", "2"}], ")"}], "*", "m2"}], "-", 
              RowBox[{"16", "*", "m1"}]}], ")"}]}], "-", 
           RowBox[{"4", "*", "alpha1", "*", 
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"9", 
               RowBox[{"(", 
                RowBox[{"k", "^", "2"}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", "*", 
               RowBox[{"(", 
                RowBox[{"k", "^", "2"}], ")"}], "*", "m2"}], "-", 
              RowBox[{"16", "*", "m1"}]}], ")"}]}], "+", 
           RowBox[{"20", "*", "alpha1", "*", 
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"9", 
               RowBox[{"(", 
                RowBox[{"k", "^", "2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "/.", 
       RowBox[{"m2", "\[Rule]", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"3", "*", "E2"}], "2"], "*", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["16", 
               RowBox[{"9", "*", "k"}]], ")"}], "2"], "-", 
            FractionBox["16", "9"]}], ")"}]}], "]"}]}]}], "/.", 
      RowBox[{"m1", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "*", "E1"}], "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["k", "2"], "-", 
           FractionBox["16", "9"]}], ")"}]}], "]"}]}]}], "/.", 
     RowBox[{"E1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "E2"}], "-", 
       FractionBox[
        RowBox[{"2", "*", 
         SuperscriptBox["alpha1", "2"]}], "3"]}]}]}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733571778549402*^9, 3.733571779903158*^9}, {
   3.73357188290864*^9, 3.733571911348714*^9}, {3.733571959808289*^9, 
   3.7335719606590014`*^9}, {3.7335983004711447`*^9, 3.733598368264099*^9}, 
   3.7335984489525414`*^9, {3.7335984842636414`*^9, 3.7335984851445208`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"alpha1", " ", 
    RowBox[{"(", 
     RowBox[{"64", "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
   RowBox[{"6", " ", 
    SqrtBox["6"], " ", "k", " ", 
    SqrtBox[
     RowBox[{"E2", " ", 
      RowBox[{"(", 
       RowBox[{"16", "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
   RowBox[{"8", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["alpha1", "2"]}], "+", 
        RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["k", "2"]}]}], ")"}]}]]}]}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "9"}], " ", 
    SqrtBox["6"], " ", "k", " ", 
    SqrtBox[
     RowBox[{"E2", " ", 
      RowBox[{"(", 
       RowBox[{"16", "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["alpha1", "2"]}], "+", 
        RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
   RowBox[{"10", " ", "alpha1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["k", "2"]}]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{
  3.733571912839109*^9, 3.7335719616311073`*^9, 3.733572245086842*^9, 
   3.733598334195623*^9, {3.733598369554647*^9, 3.733598385975046*^9}, 
   3.733598449889309*^9, 3.733598486411862*^9, 3.733743002205894*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"alpha1", " ", 
        RowBox[{"(", 
         RowBox[{"64", "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SqrtBox["6"], " ", "k", " ", 
        SqrtBox[
         RowBox[{"E2", " ", 
          RowBox[{"(", 
           RowBox[{"16", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["alpha1", "2"]}], "+", 
            RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"16", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "9"}], " ", 
        SqrtBox["6"], " ", "k", " ", 
        SqrtBox[
         RowBox[{"E2", " ", 
          RowBox[{"(", 
           RowBox[{"16", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
       RowBox[{"12", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["alpha1", "2"]}], "+", 
            RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"16", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
       RowBox[{"10", " ", "alpha1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["k", "2"]}]}], ")"}]}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0.001", ",", 
       RowBox[{
        RowBox[{"4", "/", "3"}], "-", "0.01"}]}], "}"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"E2", ",", "0.0001", ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"alpha1", ",", 
     RowBox[{"-", "200"}], ",", 
     RowBox[{"-", "0.001"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.733598615809703*^9, {3.733598955414188*^9, 3.733598999503881*^9}, 
   3.73359904754486*^9, {3.733599082840975*^9, 3.7335990847694902`*^9}, 
   3.733599127343667*^9, {3.73360039018535*^9, 3.733600430354837*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`alpha1$$ = -46.599999999999994`, \
$CellContext`E2$$ = 992., Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`E2$$], 0.0001, 1000}, {
      Hold[$CellContext`alpha1$$], -200, -0.001}}, Typeset`size$$ = {
    360., {107., 112.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`E2$17546$$ = 
    0, $CellContext`alpha1$17547$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`alpha1$$ = -200, $CellContext`E2$$ = 
        0.0001}, "ControllerVariables" :> {
        Hold[$CellContext`E2$$, $CellContext`E2$17546$$, 0], 
        Hold[$CellContext`alpha1$$, $CellContext`alpha1$17547$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[($CellContext`alpha1$$ (64 - 36 $CellContext`k^2) - ((6 
           6^Rational[1, 2]) $CellContext`k) ($CellContext`E2$$ (16 - 
            9 $CellContext`k^2))^
          Rational[1, 2] + (8 
           2^Rational[1, 2]) ((2 $CellContext`alpha1$$^2 + 
             3 $CellContext`E2$$) (16 - 9 $CellContext`k^2))^
           Rational[1, 2])/((((-9) 
           6^Rational[1, 2]) $CellContext`k) ($CellContext`E2$$ (16 - 
            9 $CellContext`k^2))^Rational[1, 2] + (12 
          2^Rational[1, 2]) ((2 $CellContext`alpha1$$^2 + 
            3 $CellContext`E2$$) (16 - 9 $CellContext`k^2))^Rational[1, 2] + (
          10 $CellContext`alpha1$$) (-16 + 
          9 $CellContext`k^2)), {$CellContext`k, 0.001, 4/3 - 0.01}, 
        PlotRange -> All], 
      "Specifications" :> {{$CellContext`E2$$, 0.0001, 
         1000}, {$CellContext`alpha1$$, -200, -0.001}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{405., {165., 170.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.733598621331256*^9, 3.733599000291531*^9, 3.7335990496748238`*^9, 
   3.733599085506266*^9, 3.733599128110972*^9, {3.733600411683453*^9, 
   3.7336004311270723`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0", "<", "k", "<", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"alpha1", "<", "0"}], ",", 
     RowBox[{"E2", ">", "0"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"alpha1", " ", 
        RowBox[{"(", 
         RowBox[{"64", "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SqrtBox["6"], " ", "k", " ", 
        SqrtBox[
         RowBox[{"E2", " ", 
          RowBox[{"(", 
           RowBox[{"16", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["alpha1", "2"]}], "+", 
            RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"16", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "9"}], " ", 
        SqrtBox["6"], " ", "k", " ", 
        SqrtBox[
         RowBox[{"E2", " ", 
          RowBox[{"(", 
           RowBox[{"16", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
       RowBox[{"12", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["alpha1", "2"]}], "+", 
            RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"16", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "+", 
       RowBox[{"10", " ", "alpha1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["k", "2"]}]}], ")"}]}]}]], "/.", 
     RowBox[{"E2", "\[Rule]", 
      FractionBox[
       RowBox[{"6", "*", 
        SuperscriptBox["k", "2"], "*", 
        SuperscriptBox["alpha1", "2"]}], 
       RowBox[{"16", "-", 
        RowBox[{"9", "*", 
         SuperscriptBox["k", "2"]}]}]]}]}], "//", "FullSimplify"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7336370507084627`*^9, 3.733637057334*^9}, {
  3.7336371141408978`*^9, 3.7336371977655582`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.733637167439817*^9, 3.733637199838163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0", "<", "k", "<", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"alpha1", "<", "0"}], ",", 
     RowBox[{"E2", ">", "0"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", "*", 
             RowBox[{"(", 
              RowBox[{"k", "^", "2"}], ")"}], "*", "m2"}], "-", 
            RowBox[{"16", "*", "m1"}]}], ")"}]}], "+", 
         RowBox[{"20", "*", "alpha1", "*", 
          RowBox[{"(", 
           RowBox[{"16", "-", 
            RowBox[{"9", 
             RowBox[{"(", 
              RowBox[{"k", "^", "2"}], ")"}]}]}], ")"}]}]}], ")"}], "/.", 
       RowBox[{"m2", "\[Rule]", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"3", "*", "E2"}], "2"], "*", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["16", 
               RowBox[{"9", "*", "k"}]], ")"}], "2"], "-", 
            FractionBox["16", "9"]}], ")"}]}], "]"}]}]}], "/.", 
      RowBox[{"m1", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "*", "E1"}], "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["k", "2"], "-", 
           FractionBox["16", "9"]}], ")"}]}], "]"}]}]}], "/.", 
     RowBox[{"E1", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "E2"}], "-", 
       FractionBox[
        RowBox[{"2", "*", 
         SuperscriptBox["alpha1", "2"]}], "3"]}]}]}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.73374304800609*^9, 3.733743058371314*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"20", " ", "alpha1", " ", 
   RowBox[{"(", 
    RowBox[{"16", "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
  RowBox[{"18", " ", 
   SqrtBox["6"], " ", "k", " ", 
   SqrtBox[
    RowBox[{"E2", " ", 
     RowBox[{"(", 
      RowBox[{"16", "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "-", 
  RowBox[{"24", " ", 
   SqrtBox["2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["alpha1", "2"]}], "+", 
       RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"16", "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "2"]}]}], ")"}]}]]}]}]], "Output",
 CellChangeTimes->{3.733743062302373*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"20", " ", "alpha1", " ", 
       RowBox[{"(", 
        RowBox[{"16", "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
      RowBox[{"18", " ", 
       SqrtBox["6"], " ", "k", " ", 
       SqrtBox[
        RowBox[{"E2", " ", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}]}]]}], "-", 
      RowBox[{"24", " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["alpha1", "2"]}], "+", 
           RowBox[{"3", " ", "E2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0.001", ",", 
       RowBox[{
        RowBox[{"4", "/", "3"}], "-", "0.01"}]}], "}"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"E2", ",", "0.0001", ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"alpha1", ",", 
     RowBox[{"-", "200"}], ",", 
     RowBox[{"-", "0.001"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.733743081598606*^9}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`alpha1$$ = -56.19999999999999, \
$CellContext`E2$$ = 0.0001, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`E2$$], 0.0001, 1000}, {
      Hold[$CellContext`alpha1$$], -200, -0.001}}, Typeset`size$$ = {
    360., {106., 110.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`E2$1724$$ = 
    0, $CellContext`alpha1$1725$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`alpha1$$ = -200, $CellContext`E2$$ = 
        0.0001}, "ControllerVariables" :> {
        Hold[$CellContext`E2$$, $CellContext`E2$1724$$, 0], 
        Hold[$CellContext`alpha1$$, $CellContext`alpha1$1725$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[(20 $CellContext`alpha1$$) (16 - 
          9 $CellContext`k^2) + ((18 
           6^Rational[1, 2]) $CellContext`k) ($CellContext`E2$$ (16 - 
            9 $CellContext`k^2))^Rational[1, 2] - (24 
         2^Rational[1, 2]) ((2 $CellContext`alpha1$$^2 + 
           3 $CellContext`E2$$) (16 - 9 $CellContext`k^2))^
         Rational[1, 2], {$CellContext`k, 0.001, 4/3 - 0.01}, PlotRange -> 
        All], "Specifications" :> {{$CellContext`E2$$, 0.0001, 
         1000}, {$CellContext`alpha1$$, -200, -0.001}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{405., {164., 169.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.733743087915944*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K", "*", 
  RowBox[{
   RowBox[{"Log", "'"}], "[", "Bx", "]"}]}]], "Input",
 CellChangeTimes->{{3.733743667405102*^9, 3.7337436740955763`*^9}, {
  3.7337437085404673`*^9, 3.733743758443507*^9}}],

Cell[BoxData[
 FractionBox["K", "Bx"]], "Output",
 CellChangeTimes->{
  3.733743674670362*^9, {3.733743713619125*^9, 3.733743728219084*^9}, 
   3.733743759036446*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"-", "u"}], "]"}], ",", 
   RowBox[{"u", "\[Rule]", " ", 
    RowBox[{"+", "Infinity"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733745239151659*^9, 3.733745263602605*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.733745264332459*^9}]
}, Open  ]]
},
WindowSize->{988, 623},
WindowMargins->{{161, Automatic}, {-141, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1904, 57, 121, "Input"],
Cell[2487, 81, 984, 31, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3508, 117, 1417, 43, 71, "Input"],
Cell[4928, 162, 2266, 45, 356, "Output"]
}, Open  ]],
Cell[7209, 210, 1032, 33, 43, "Input"],
Cell[CellGroupData[{
Cell[8266, 247, 2656, 76, 98, "Input"],
Cell[10925, 325, 1814, 61, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12776, 391, 2533, 76, 103, "Input"],
Cell[15312, 469, 2764, 54, 352, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18113, 528, 2478, 78, 135, "Input"],
Cell[20594, 608, 92, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20723, 614, 1812, 56, 121, "Input"],
Cell[22538, 672, 795, 28, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23370, 705, 1392, 43, 71, "Input"],
Cell[24765, 750, 2259, 45, 350, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27061, 800, 218, 5, 28, "Input"],
Cell[27282, 807, 166, 4, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27485, 816, 260, 7, 28, "Input"],
Cell[27748, 825, 70, 1, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

